Mapping Walnut Water Stress with High Resolution Multispectral UAV Imagery and Machine Learning

Effective monitoring of walnut water status and stress level across the whole orchard is an essential step towards precision irrigation management of walnuts, a significant crop in California. This study presents a machine learning approach using Random Forest (RF) models to map stem water potential (SWP) by integrating high-resolution multispectral remote sensing imagery from Unmanned Aerial Vehicle (UAV) flights with weather data. From 2017 to 2018, five flights of an UAV equipped with a seven-band multispectral camera were conducted over a commercial walnut orchard, paired with concurrent ground measurements of sampled walnut plants. The RF regression model, utilizing vegetation indices derived from orthomosaiced UAV imagery and weather data, effectively estimated ground-measured SWPs, achieving an $R^2$ of 0.63 and a mean absolute error (MAE) of 0.80 bars. The integration of weather data was particularly crucial for consolidating data across various flight dates. Significant variables for SWP estimation included wind speed and vegetation indices such as NDVI, NDRE, and PSRI.A reduced RF model excluding red-edge indices of NDRE and PSRI, demonstrated slightly reduced accuracy ($R^2$ = 0.54). Additionally, the RF classification model predicted water stress levels in walnut trees with 85% accuracy, surpassing the 80% accuracy of the reduced classification model. The results affirm the efficacy of UAV-based multispectral imaging combined with machine learning, incorporating thermal data, NDVI, red-edge indices, and weather data, in walnut water stress estimation and assessment. This methodology offers a scalable, cost-effective tool for data-driven precision irrigation management at an individual plant level in walnut orchards.

==> bla30k.py <==
##############################################################################################
#########   Multi-SNR BLS50K Combining results from multiple csv files                     ######
##############################################################################################
cutoff=6
BLS50K_TEST_SNRs = [7] #, 10, 15, 20]
fname_simu_result_bls50k = {}
fpath_simu_result = '/media/etdisk22/kwang/sim/csvs'                     # use your path
simu_result_bls50k = {}
#df_from_each_file = (pd.read_csv(f) for f in all_files)
#concatenated_df   = pd.concat(df_from_each_file, ignore_index=True)
for SNR in BLS50K_TEST_SNRs:
    fname_all_files = []
    mystart = 100
    mystop  = 196
    if SNR == 7:
        mystart = 700
        mystop  = 796
    for start in range(mystart,mystop+1,6):
        fname_all_files.append(os.path.join(fpath_simu_result, "sim_result_bls.ufdsnrmedlinebls50k"+"." + str(start) + '.' + str(SNR) + ".0.csv"))
    print('SNR ', SNR, ' ', len(fname_all_files), ' files ') ## print (fname_all_files)
    simu_result_bls50k[SNR] = pd.concat((pd.read_csv(f) for f in fname_all_files), ignore_index=True)    
    print(len(simu_result_bls50k[SNR])) ##, simu_result_bls[SNR].head(3))
    #simu_result_plot(simu_result_bls[SNR], ['sdePos', 'sdeNeg'], "BLS SDE for Positive and Negative LCs. SNR=" + str(SNR))
    simu_result_plot_cutoff(simu_result_bls50k[SNR], ['sdePos', 'sdeNeg'], cutoff, title="BLS50K SDE for Positive and Negative LCs. SNR=" + str(SNR), ylim=(0,30))
    print('correctPeriods:', len(simu_result_bls50k[SNR][simu_result_bls50k[SNR]['correctPeriodBLSPos']=='correctPeriod']), 'incorrectPeriods: ', len(simu_result_bls50k[SNR][simu_result_bls50k[SNR]['correctPeriodBLSPos']=='incorrectPeriod']),  'harmonics: ', len(simu_result_bls50k[SNR][simu_result_bls50k[SNR]['correctPeriodBLSPos']=='harmonics']) )
    print(simu_result_bls50k[SNR].head(10))
    #plt.figure()
#draw_roc_multi_SNRs (TEST_SNRs, simu_result_bls)
simu_result_bls50k[7]

